Multi-Agent Computer Use

Computer use agents (CUAs) today are primarily deployed as single serial agents. This setup is suboptimal for complex long-horizon tasks that benefit from task decomposition, parallel execution, and consistent re-planning based on new information. In this paper, we argue that we should instead move towards evaluating and building multi-agent computer use (MACU) systems. These systems, which emphasize planning and parallel execution, alleviate many of the shortcomings of single-agent CUAs. We propose a general multi-agent setup in which a manager model decomposes computer use tasks as a directed acyclic graph (DAG), encoding relevant dependencies and goals for subagents. At each iteration, the manager dispatches parallel CUA subagents to carry out nodes on the ready frontier of the DAG, and continuously revises the DAG (adding, canceling, or rewriting nodes) as new findings arrive from subagents. This design treats the partially observable environment of computer use as a first class challenge: information that downstream agents may not be able to re-observe are retained and passed forward through the manager and DAG structure. We demonstrate that MACU consistently improves over strong single-agent baselines by $3.4-25.5\%$ on desktop (OSWorld) and web navigation (Online-Mind2Web, WebTailBench, Odysseys) benchmarks, exhibits more favorable test-time scaling, and solves complex long-horizon tasks where single-agent CUAs get stuck. On Odysseys, a long-horizon web navigation benchmark, MACU improves average task completion wall-clock time by ${\sim} 1.5 \times$, demonstrating its efficacy in speeding up traditionally slow CUA pipelines. Our findings highlight that multi-agent coordination is a promising axis for scaling computer use agents to work productively for longer and more effectively. We release all code and interactive visualizations at https://jykoh.com/multi-agent-computer-use.

==> figures/graph_shape_examples/plot_graph_shape_examples.py <==
#!/usr/bin/env python3
"""Render compact dependency-graph thumbnails for benchmark-shape tables.

Default output is a schematic illustration: lettered circular DAG nodes in the
style of docs/amacua_architecture.py. Pass --mode actual to render the concrete
runtime graph labels instead.
"""
from __future__ import annotations

import argparse
import json
import math
import re
from collections import defaultdict
from copy import deepcopy
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch


ROOT = Path(__file__).resolve().parents[1]

RUNS = {
    "osworld": Path(
        "/data/tir/projects/tir5/users/jingyuk/multi-agent-cua/runs/"
        "osworld_test_nogdrive_qwen3627b_op46_test_nogdrive_20260429_230429"
    ),
    "online_m2w": Path(
        "/data/tir/projects/tir5/users/jingyuk/multi-agent-cua/runs/"
        "osworld_online_m2w_qwen3627b_op46_20260501_113818"
    ),
    "odysseys": Path(
        "/data/tir/projects/tir5/users/jingyuk/multi-agent-cua/runs/"
        "osworld_odysseys_qwen3627b_op46_20260502_221023"
    ),
}

OUT_DIR = ROOT / "figures" / "graph_shape_examples"
ILLUSTRATION_X_SPACING_SCALE = 0.38
ILLUSTRATION_Y_SPACING_SCALE = 0.8
ILLUSTRATION_MIN_HEIGHT = 0.46

EXAMPLES = [
    {
        "benchmark": "osworld",
        "task_id": "7767eef2-56a3-4cea-8c9f-48c070c7d65b",
        "basename": "osworld_gimp_chain",
        "title": "Simple GUI chain",
        "version": "realized",
        "labels": {"subtask_1": "GUI", "final_aggregation": "Agg."},
    },
    {
        "benchmark": "osworld",
        "task_id": "d1acdb87-bb67-4f30-84aa-990e56a09c92",
        "basename": "osworld_restaurants_fork_join",
        "title": "Parallel lookup + spreadsheet join",
        "version": "realized",
        "labels": {
            "lookup_ming_pavilion": "Ming",
            "lookup_cristal_room": "Cristal",
            "lookup_leela": "Leela",
            "lookup_nobu": "Nobu",
            "lookup_niras": "Niras",
            "fill_spreadsheet": "Sheet",
            "final_aggregation": "Agg.",
        },
    },
    {
        "benchmark": "online_m2w",
        "task_id": "78baf9dbe7c3532f7d7ef4cc22a7f065_121125",
        "basename": "online_m2w_digital_trends_retry",
        "title": "Broad retry/variant search",
        "version": "realized",
        "labels": {"final_aggregation": "Agg."},
    },
    {
        "benchmark": "online_m2w",
        "task_id": "b3a7da968de13bbdcaed12ffe4993df6",
        "basename": "online_m2w_dog_breeds_fanin",
        "title": "Planned comparison fan-in",
        "version": "planned",
        "labels": {
            "subtask_1": "Afghan",
            "subtask_2": "Akita",
            "subtask_3": "Azawakh",
            "final_aggregation": "Agg.",
        },
    },
    {
        "benchmark": "odysseys",
        "task_id": "a5a6aae50363919e5500634aa0f97211c3d06feb",
        "basename": "odysseys_iceland_research_dag",
        "title": "Research DAG + synthesis",
        "version": "realized",
        "labels": {
            "subtask_1_campgrounds": "Camp",
            "subtask_1_campgrounds_retry": "Camp R",
            "subtask_1_campgrounds_variant_google": "Camp V",
            "subtask_2_maps_driving": "Maps",
            "subtask_3_travel_pages": "Travel",
            "subtask_4_build_itinerary": "Itin.",
            "subtask_5_curate_tabs": "Tabs",
            "final_aggregation": "Agg.",
        },
    },
    {
        "benchmark": "odysseys",
        "task_id": "440ed7f388a2a4528a8d9fb75f83e11f934b5b5d",
        "basename": "odysseys_tv_watchlist_fanout",
        "title": "Parallel evidence fan-out",
        "version": "realized",
        "labels": {
            "subtask_hulu_the_pitt": "Hulu",
            "subtask_hulu_the_pitt_variant_google": "Hulu V",
            "subtask_wikipedia_ponies": "Wiki",
            "subtask_memory_alpha_amok_time": "Memory",
            "final_aggregation": "Agg.",
        },
    },
]

ILLUSTRATIONS = {
    "osworld_gimp_chain": {
        "nodes": {
            "A": (-1.0, 0.0, "manager"),
            "B": (0.0, 0.0, "work"),
            "C": (1.0, 0.0, "manager"),
        },
        "edges": [("A", "B"), ("B", "C")],
    },
    "osworld_restaurants_fork_join": {
        "nodes": {
            "A": (-1.0, 0.0, "manager"),
            "B": (0.0, 0.90, "work"),
            "C": (0.0, 0.45, "work"),
            "D": (0.0, 0.00, "work"),
            "E": (0.0, -0.45, "work"),
            "F": (0.0, -0.90, "work"),
            "G": (1.15, 0.00, "work"),
            "H": (2.25, 0.00, "manager"),
        },
        "edges": [
            ("A", "B"), ("A", "C"), ("A", "D"), ("A", "E"), ("A", "F"),
            ("B", "G"), ("C", "G"), ("D", "G"), ("E", "G"), ("F", "G"),
            ("G", "H"),
        ],
    },
    "online_m2w_digital_trends_retry": {
        "nodes": {
            "A": (-1.0, -0.05, "manager"),
            "B": (0.0, 0.55, "work"),
            "C": (0.0, 0.15, "variant"),
            "D": (0.0, -0.25, "variant"),
            "E": (0.0, -0.65, "variant"),
            "F": (1.15, -0.05, "manager"),
        },
        "edges": [
            ("A", "B"), ("A", "C"), ("A", "D"), ("A", "E"),
            ("B", "F"), ("C", "F"), ("D", "F"), ("E", "F"),
        ],
    },
    "online_m2w_dog_breeds_fanin": {
        "nodes": {
            "A": (-1.0, 0.0, "manager"),
            "B": (0.0, 0.45, "work"),
            "C": (0.0, 0.00, "work"),
            "D": (0.0, -0.45, "work"),
            "E": (1.1, 0.0, "manager"),
        },
        "edges": [("A", "B"), ("A", "C"), ("A", "D"), ("B", "E"), ("C", "E"), ("D", "E")],
    },
    "odysseys_iceland_research_dag": {
        "nodes": {
            "A": (-1.0, 0.0, "manager"),
            "B": (0.0, 0.55, "work"),
            "C": (0.0, 0.00, "work"),
            "D": (0.0, -0.55, "work"),
            "E": (1.05, 0.00, "work"),
            "F": (2.05, 0.00, "work"),
            "G": (3.05, 0.00, "manager"),
        },
        "edges": [("A", "B"), ("A", "C"), ("A", "D"), ("B", "E"), ("C", "E"), ("D", "E"), ("E", "F"), ("F", "G")],
    },
    "odysseys_tv_watchlist_fanout": {
        "nodes": {
            "A": (-1.0, 0.0, "manager"),
            "B": (0.0, 0.45, "work"),
            "C": (0.0, 0.00, "work"),
            "D": (0.0, -0.45, "work"),
            "E": (1.1, 0.0, "manager"),
        },
        "edges": [("A", "B"), ("A", "C"), ("A", "D"), ("B", "E"), ("C", "E"), ("D", "E")],
    },
}

VARIANT_MARKERS = re.compile(
    r"(retry|variant|fix|cli|python|terminal|gui|spreadsheet|calcxml|direct_url|scroll|carousel)",
    re.I,
)

PALETTE = {
    "cua_fill": "#546E7A",
    "cua_edge": "#546E7A",
    "variant_fill": "#546E7A",
    "variant_edge": "#546E7A",
    "manager_fill": "#C0392B",
    "manager_edge": "#C0392B",
    "text": "#FFFFFF",
    "manager_text": "#FFFFFF",
    "variant_text": "#FFFFFF",
    "edge": "#1B2A4A",
    "muted_edge": "#B0B0B0",
}


def load_initial_graph(task_dir: Path) -> dict:
    initial = task_dir / "graph_snapshots" / "dependency_graph_000_initial.json"
    graph_path = initial if initial.exists() else task_dir / "dependency_graph.json"
    data = json.load(open(graph_path))
    return deepcopy(data["dependency_graph"])


def apply_replans(task_dir: Path, graph: dict) -> dict:
    subtasks = {s["id"]: deepcopy(s) for s in graph.get("subtasks", [])}
    aggregation = deepcopy(graph.get("aggregation", {}))
    removed: set[str] = set()
    canceled: set[str] = set()

    log_path = task_dir / "replan_log.jsonl"
    if log_path.exists():
        for line in log_path.read_text().splitlines():
            if not line.strip():
                continue
            event = json.loads(line)
            if not event.get("applied"):
                continue
            decision = event.get("decision") or {}
            for sid in decision.get("remove") or []:
                removed.add(sid)
                subtasks.pop(sid, None)
            for sid in decision.get("cancel") or []:
                canceled.add(sid)
            for subtask in decision.get("add") or []:
                if isinstance(subtask, dict) and subtask.get("id"):
                    subtasks[subtask["id"]] = deepcopy(subtask)
            for sid, patch in (decision.get("modify") or {}).items():
                if sid == "final_aggregation":
                    aggregation.update(patch or {})
                else:
                    subtasks.setdefault(sid, {"id": sid}).update(patch or {})

    active_ids = {
        sid for sid in subtasks
        if sid not in removed and sid not in canceled
    }
    active = []
    for sid, subtask in subtasks.items():
        if sid not in active_ids:
            continue
        subtask = deepcopy(subtask)
        subtask["dependencies"] = [
            dep for dep in subtask.get("dependencies", []) if dep in active_ids
        ]
        active.append(subtask)

    aggregation["dependencies"] = [
        dep for dep in aggregation.get("dependencies", []) if dep in active_ids
    ]
    return {"subtasks": active, "aggregation": aggregation}


def graph_nodes(graph: dict) -> list[dict]:
    nodes = deepcopy(graph.get("subtasks", []))
    agg = graph.get("aggregation")
    if agg:
        nodes.append(deepcopy(agg))
    return nodes


def topological_depths(nodes: list[dict]) -> dict[str, int]:
    by_id = {node["id"]: node for node in nodes}
    memo: dict[str, int] = {}
    visiting: set[str] = set()

    def depth(node_id: str) -> int:
        if node_id in memo:
            return memo[node_id]
        if node_id in visiting:
            return 0
        visiting.add(node_id)
        deps = [dep for dep in by_id[node_id].get("dependencies", []) if dep in by_id]
        value = 1 + max((depth(dep) for dep in deps), default=0)
        visiting.remove(node_id)
        memo[node_id] = value
        return value

    depths = {node_id: depth(node_id) for node_id in by_id}
    agg_id = "final_aggregation"
    if agg_id in depths:
        max_non_agg = max((d for n, d in depths.items() if n != agg_id), default=0)
        depths[agg_id] = max(depths[agg_id], max_non_agg + 1)
    return depths


def make_labels(nodes: list[dict], custom: dict[str, str]) -> dict[str, str]:
    labels = {}
    counters = defaultdict(int)
    for node in nodes:
        node_id = node["id"]
        if node_id in custom:
            labels[node_id] = custom[node_id]
            continue
        if node_id == "final_aggregation":
            labels[node_id] = "Agg."
            continue
        if "retry" in node_id:
            key = "R"
        elif "variant" in node_id:
            key = "V"
        else:
            key = "S"
        counters[key] += 1
        labels[node_id] = f"{key}{counters[key]}"
    return labels


def layout(nodes: list[dict]) -> dict[str, tuple[float, float]]:
    depths = topological_depths(nodes)
    levels: dict[int, list[str]] = defaultdict(list)
    for node in nodes:
        levels[depths[node["id"]]].append(node["id"])

    positions = {}
    for level in sorted(levels):
        ids = sorted(levels[level], key=lambda node_id: (node_id == "final_aggregation", node_id))
        count = len(ids)
        for i, node_id in enumerate(ids):
            y = (count - 1) / 2 - i
            positions[node_id] = (float(level - 1), float(y))
    return positions


def node_style(node: dict) -> tuple[str, str]:
    node_id = node["id"]
    if node.get("agent_type") == "manager" or node_id == "final_aggregation":
        return PALETTE["manager_fill"], PALETTE["manager_edge"]
    if node.get("variant_of") or node.get("init_from") or VARIANT_MARKERS.search(node_id):
        return PALETTE["variant_fill"], PALETTE["variant_edge"]
    return PALETTE["cua_fill"], PALETTE["cua_edge"]


def draw_graph(graph: dict, title: str, labels: dict[str, str], out_base: Path) -> dict:
    nodes = graph_nodes(graph)
    by_id = {node["id"]: node for node in nodes}
    pos = layout(nodes)
    x_values = [xy[0] for xy in pos.values()] or [0]
    y_values = [xy[1] for xy in pos.values()] or [0]
    n = len(nodes)
    width = max(3.2, min(8.0, 1.25 * (max(x_values) + 1) + 1.4))
    height = max(1.7, min(5.2, 0.42 * (max(y_values) - min(y_values) + 1) + 1.25))
    if n > 10:
        height = max(height, 4.0)

    fig, ax = plt.subplots(figsize=(width, height))
    ax.set_facecolor("white")
    ax.axis("off")

    for node in nodes:
        end = node["id"]
        for dep in node.get("dependencies", []):
            if dep not in pos or end not in pos:
                continue
            x0, y0 = pos[dep]
            x1, y1 = pos[end]
            arrow = FancyArrowPatch(
                (x0 + 0.27, y0),
                (x1 - 0.27, y1),
                arrowstyle="-|>",
                mutation_scale=9,
                linewidth=1.1,
                color=PALETTE["edge"],
                shrinkA=0,
                shrinkB=0,
                connectionstyle="arc3,rad=0.03",
                zorder=1,
            )
            ax.add_patch(arrow)

    node_w = 0.58
    node_h = 0.24 if n > 10 else 0.30
    fontsize = 5.4 if n > 10 else 6.6
    for node_id, (x, y) in pos.items():
        node = by_id[node_id]
        fill, edge = node_style(node)
        box = FancyBboxPatch(
            (x - node_w / 2, y - node_h / 2),
            node_w,
            node_h,
            boxstyle="round,pad=0.03,rounding_size=0.04",
            linewidth=1.1,
            edgecolor=edge,
            facecolor=fill,
            zorder=2,
        )
        ax.add_patch(box)
        ax.text(
            x,
            y,
            labels[node_id],
            ha="center",
            va="center",
            fontsize=fontsize,
            color=PALETTE["text"],
            zorder=3,
        )

    x_pad = 0.65
    y_pad = 0.55
    ax.set_xlim(min(x_values) - x_pad, max(x_values) + x_pad)
    ax.set_ylim(min(y_values) - y_pad, max(y_values) + y_pad)
    fig.tight_layout(pad=0.08)
    fig.savefig(out_base.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)

    edges = sum(
        len([dep for dep in node.get("dependencies", []) if dep in by_id])
        for node in nodes
    )
    depths = topological_depths(nodes)
    return {
        "nodes": len(nodes),
        "edges": edges,
        "depth": max(depths.values(), default=0),
        "width": max(
            (sum(1 for d in depths.values() if d == level) for level in set(depths.values())),
            default=0,
        ),
    }


def draw_illustration(spec: dict, out_base: Path) -> dict:
    nodes = {
        name: (
            x * ILLUSTRATION_X_SPACING_SCALE,
            y * ILLUSTRATION_Y_SPACING_SCALE,
            kind,
        )
        for name, (x, y, kind) in spec["nodes"].items()
    }
    edges = spec["edges"]
    x_values = [xy[0] for xy in nodes.values()]
    y_values = [xy[1] for xy in nodes.values()]

    x_pad = 0.18
    y_pad = 0.16
    x_span = max(x_values) - min(x_values) + 2 * x_pad
    y_span = max(y_values) - min(y_values) + 2 * y_pad
    # Use the same physical scale on both axes so circular nodes stay circular.
    # Any final table sizing should happen in LaTeX.
    inches_per_unit = 1.05
    width = max(0.9, x_span * inches_per_unit)
    height = max(ILLUSTRATION_MIN_HEIGHT, y_span * inches_per_unit)
    fig, ax = plt.subplots(figsize=(width, height))
    fig.patch.set_alpha(0)
    ax.set_facecolor("none")
    ax.axis("off")
    panel_x = min(x_values) - x_pad
    panel_y = min(y_values) - y_pad
    panel_w = max(x_values) - min(x_values) + 2 * x_pad
    panel_h = max(y_values) - min(y_values) + 2 * y_pad
    radius = 0.135
    for src, dst in edges:
        x1, y1, _ = nodes[src]
        x2, y2, _ = nodes[dst]
        dx, dy = x2 - x1, y2 - y1
        length = math.hypot(dx, dy)
        if length == 0:
            continue
        ux, uy = dx / length, dy / length
        start = (x1 + ux * radius, y1 + uy * radius)
        end = (x2 - ux * radius, y2 - uy * radius)
        arrow = FancyArrowPatch(
            start,
            end,
            arrowstyle="-|>",
            mutation_scale=10,
            linewidth=1.05,
            color=PALETTE["edge"],
            shrinkA=0,
            shrinkB=0,
            zorder=3,
        )
        ax.add_patch(arrow)

    for name, (x, y, kind) in nodes.items():
        if kind == "manager":
            face = PALETTE["manager_fill"]
            edge = PALETTE["manager_edge"]
            text = PALETTE["manager_text"]
            lw = 1.35
            ls = "-"
        elif kind == "variant":
            face = PALETTE["variant_fill"]
            edge = PALETTE["variant_edge"]
            text = PALETTE["variant_text"]
            lw = 1.15
            ls = "-"
        else:
            face = PALETTE["cua_fill"]
            edge = PALETTE["cua_edge"]
            text = PALETTE["text"]
            lw = 1.15
            ls = "-"
        circle = plt.Circle((x, y), radius, fc=face, ec=edge, lw=lw, linestyle=ls, zorder=4)
        ax.add_patch(circle)
        ax.text(
            x,
            y,
            name,
            ha="center",
            va="center",
            fontsize=6.8,
            fontweight="bold",
            color=text,
            zorder=5,
        )

    ax.set_xlim(min(x_values) - x_pad, max(x_values) + x_pad)
    ax.set_ylim(min(y_values) - y_pad, max(y_values) + y_pad)
    ax.set_aspect("equal", adjustable="box")
    fig.subplots_adjust(left=0, right=1, bottom=0, top=1)
    fig.savefig(
        out_base.with_suffix(".pdf"),
        transparent=True,
    )
    fig.savefig(
        out_base.with_suffix(".png"),
        dpi=300,
        transparent=True,
    )
    plt.close(fig)

    # Approximate graph depth/width from the schematic edges for the manifest.
    incoming = defaultdict(list)
    for src, dst in edges:
        incoming[dst].append(src)
    memo: dict[str, int] = {}

    def depth(node: str) -> int:
        if node in memo:
            return memo[node]
        memo[node] = 1 + max((depth(src) for src in incoming[node]), default=0)
        return memo[node]

    depths = {node: depth(node) for node in nodes}
    return {
        "nodes": len(nodes),
        "edges": len(edges),
        "depth": max(depths.values(), default=0),
        "width": max(
            (sum(1 for d in depths.values() if d == level) for level in set(depths.values())),
            default=0,
        ),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--mode",
        choices=("illustration", "actual"),
        default="illustration",
        help="Render schematic lettered DAGs by default; use actual for concrete run graphs.",
    )
    args = parser.parse_args()
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    manifest = []
    for example in EXAMPLES:
        out_base = OUT_DIR / example["basename"]
        if args.mode == "illustration":
            metrics = draw_illustration(ILLUSTRATIONS[example["basename"]], out_base)
        else:
            task_dir = RUNS[example["benchmark"]] / example["task_id"]
            graph = load_initial_graph(task_dir)
            if example.get("version", "realized") == "realized":
                graph = apply_replans(task_dir, graph)
            nodes = graph_nodes(graph)
            labels = make_labels(nodes, example.get("labels", {}))
            metrics = draw_graph(graph, example["title"], labels, out_base)
        manifest.append({
            **example,
            **metrics,
            "mode": args.mode,
            "pdf": str(out_base.with_suffix(".pdf").relative_to(ROOT)),
            "png": str(out_base.with_suffix(".png").relative_to(ROOT)),
        })

    manifest_path = OUT_DIR / "manifest.json"
    manifest_path.write_text(json.dumps(manifest, indent=2) + "\n")
    for item in manifest:
        print(
            f"{item['basename']}: {item['nodes']} nodes, {item['edges']} edges, "
            f"depth {item['depth']}, width {item['width']} -> {item['pdf']}"
        )


if __name__ == "__main__":
    main()

